A New Optimal Stepsize For Approximate Dynamic Programming

Approximate dynamic programming (ADP) has proven itself in a wide range of applications spanning large-scale transportation problems, health care, revenue management, and energy systems. The design of effective ADP algorithms has many dimensions, but one crucial factor is the stepsize rule used to update a value function approximation. Many operations research applications are computationally intensive, and it is important to obtain good results quickly. Furthermore, the most popular stepsize formulas use tunable parameters and can produce very poor results if tuned improperly. We derive a new stepsize rule that optimizes the prediction error in order to improve the short-term performance of an ADP algorithm. With only one, relatively insensitive tunable parameter, the new rule adapts to the level of noise in the problem and produces faster convergence in numerical experiments.

==> generateMDP.m <==
% generateMDP.m

% first generate the MDP
b = 10*rand(100,10);
P = zeros(100,100,10);
c = zeros(100,10);
V = zeros(100,1);

gamma = 0.99;

% create rewards
for ii = 1:1:100
    for jj = 1:1:10
        if rand(1) < 0.8
            c(ii,jj) = 2*rand(1);
        else
            c(ii,jj) = 18+2*rand(1);
        end
    end
end

% create probabilities
for ii = 1:1:100
    for jj = 1:1:10
        w = randperm(100);
        howmany = ceil(10);
        reachable = w(1:howmany);
        b = rand(1,howmany);
        b = b./sum(b);
        P(ii,reachable,jj) = b;
    end
end

% calculate values
V = ones(100,1);
epsilon = 1;
while epsilon > 1e-6
    newV = zeros(100,1);
    for ii = 1:1:100
        Q = zeros(10,1);
        for jj = 1:1:10
            Q(jj) = c(ii,jj) + gamma*sum( P(ii,:,jj)*V );
        end
        newV(ii) = max(Q);
    end
    epsilon = max(abs(V - newV));
    V = newV;
end

==> stepsizes.m <==
% stepsizes.m
%
% This function runs the approximate value iteration algorithm
% with one of several stepsizes:
% 1: McClain's rule
% 2: Harmonic rule: alpha_n = a / (a + n)
% 3: BAKF with bias estimation
% 4: OSAVI with one-period reward estimation
% 5: Incremental Delta-Bar-Delta
% 6: Polynomial stepsize

function [vbars steps objec] = stepsizes(stepsize,a,amcclain,theta)

gamma = 0.9;
%gamma = 0.99;
c = 1;
s = 1^2;
alpha1 = 1;

vbar = 0;
epshat = 0;

betabar = 0;
deltabar = 0;
cbar = 0;
sbar = 0;

dbd = 0.0;
h = 0.0;

vbars = zeros(10000,1);
steps = zeros(10000,1);
objec = zeros(10000,1);

for n = 1:1:10000    
    chat = normrnd(c,sqrt(s));
    vhat = chat + gamma*vbar;

    epshat = vhat - vbar;
    
    if n == 1
        nu = 1;
        nu2 = 1;
        h = epshat;
    else
        nu = 0.05;
        nu2 = 0.2;
    end
    
    betabar = (1 - nu)*betabar + nu*epshat;
    deltabar = (1 - nu)*deltabar + nu*(epshat^2);
    sbar = (1 - nu2)*sbar + nu2*(chat - cbar)^2;
    cbar = (1 - nu2)*cbar + nu2*chat;
    
    if stepsize == 1
        if n == 1
            alpha = alpha1;
        else
            alpha = alpha/(1 + alpha - amcclain);
        end
    elseif stepsize == 2
        alpha = a / (a+n);
    elseif stepsize == 3
        if n == 1
            alpha = alpha1;
        else
            varestimate = (deltabar - betabar^2)/(1+l);            
            alpha = 1 - (varestimate/deltabar);
        end
    elseif stepsize == 4
        if n == 1
            alpha = alpha1;
        else
            b = ((1-(1-gamma)*deltan)^2)*cbar^2;
            alpha = (b + (1-gamma)*lambda*sbar) / (b + sbar + (1-gamma)^2*lambda*sbar);
        end
    elseif stepsize == 5
        alpha = exp(dbd);
        if alpha > 1.0
            alpha = 1.0; 
        end
    elseif stepsize == 6
        alpha = 1.0 / (n^theta);
    end
    
    %epshat = vhat - vbar;
    steps(n) = alpha;
    oldvbar = vbar;
    
    vbar = (1 - alpha)*vbar + alpha*vhat;
    vbars(n) = vbar;
    
    objec(n) = (vbar - c - gamma*oldvbar)^2;
    
    dbd = dbd + theta*epshat*h;
    h = h*max(1-alpha,0) + alpha*epshat;
    
    if n == 1
        deltan = alpha1;
        lambda = alpha1^2;
        l = alpha1^2;
    else
        deltan = alpha + (1 - (1-gamma)*alpha)*deltan;
        lambda = alpha^2 + ((1-(1-gamma)*alpha)^2)*lambda;
        l = alpha^2 + ((1-alpha)^2)*l;
    end
end


==> stepsizes2.m <==
% stepsizes.m
% 
% Wrapper function that runs stepsize algorithms for thousands of iterations.

function [vbars steps objec] = stepsizes2(stepsize,a,amcclain,optconst)

K = 10000;

vbars = zeros(10000,1);
steps = zeros(10000,1);
objec = zeros(10000,1);

for kk = 1:1:K
    if mod(kk,500) == 0
        fprintf('Running outer iteration %d\n',kk);
    end
    
    [s t o] = stepsizes(stepsize,a,amcclain,optconst);
    vbars = ((kk-1)/kk).*vbars + (1/kk).*s;
    steps = ((kk-1)/kk).*steps + (1/kk).*t;
    objec = ((kk-1)/kk).*objec + (1/kk).*o;
end

==> stepsizesQL.m <==
% stepsizesQL.m
%
% This function runs a given stepsize rule on a given MDP.
% We use a random exploration policy (the new state in each
% iteration is chosen uniformly at random). The stepsize
% rules are:
% 1: McClain's rule
% 2: Harmonic rule, a = 10
% 3: Harmonic rule, a = 100
% 4: BAKF with bias estimation
% 5: OSAVI with cost estimation
% 6: Incremental Delta-Bar-Delta
%
% The function returns the value of the policy induced by the final value function
% approximation obtained by running a stepsize algorithm.

function [mses policyvals] = stepsizesQL(P,c,V,stepsize,horizon,gamma,theta)

states = size(P,1);
actions = size(P,3);
runtotal = 10000;

% stepsize parameters
alphabar = 0.1;
a = 100;
alpha1 = 1;

mses = zeros(20,1);
policyvals = zeros(20,1);

for ii = 1:1:runtotal
    if mod(ii,10) == 0
        fprintf('run %d\n',ii);
    end
    thestate = 1;
    theapprox = zeros(states,actions);

    visited = ones(states,actions);
    
    betabar = zeros(states,actions);
    deltan = zeros(states,actions);
    deltabar = zeros(states,actions);
    %cbar = zeros(states,actions);    
    %sbar = zeros(states,actions);
    
    cbar = 0;
    sbar = 0;

    lambda = zeros(states,actions);
    l = zeros(states,actions);

    h = zeros(states,actions);
    dbd = zeros(states,actions);

    alpha = ones(states,actions);
    mserun = [];    
    policyvalrun = [];

    for n = 1:1:horizon      
        % qs = zeros(actions,1);
        % chat = zeros(actions,1);
        % inducedV = max(theapprox')';
        % for kk = 1:1:actions
        %     % chat(kk) = normrnd(c(thestate,kk),.1);
        %     chat(kk) = c(thestate,kk);
        %     qs(kk) = chat(kk) + gamma*sum( P(thestate,:,kk)*inducedV );
        % end
        % vhat = max(qs);
        % xn = argmax(qs); % xn is the action we take

        chat = c(thestate,:);
        xn = ceil(actions*rand);
        
        % vhat = chat(xn) + gamma*sum( P(thestate,:,xn)*max(theapprox')' );
        
        % A random action was chosen, now simulate next state for computation of vhat.
        % This will NOT be the actual next state.
        newstate = find(mnrnd(1,P(thestate,:,xn)));
        vhat = max(c(newstate,:) + gamma*theapprox(newstate,:));

        if visited(thestate,xn) == 1
            nu = 1;
            nu2 = 1;
        else
            nu = 0.05;
            nu2 = 0.2;
        end
        
        epshat = vhat - theapprox(thestate,xn);

        betabar(thestate,xn) = (1 - nu)*betabar(thestate,xn) + nu*epshat;
        deltabar(thestate,xn) = (1 - nu)*deltabar(thestate,xn) + nu*(epshat^2);
        %sbar(thestate,xn) = (1 - nu2)*sbar(thestate,xn) + nu2*(chat(xn) - cbar(thestate,xn))^2;
        %cbar(thestate,xn) = (1 - nu2)*cbar(thestate,xn) + nu2*chat(xn);
        sbar = (1 - nu2)*sbar + nu2*(chat(xn) - cbar)^2;
        cbar = (1 - nu2)*cbar + nu2*chat(xn);
        %sbar(thestate,xn) = 0;
        %cbar(thestate,xn) = chat(xn);
        
        % choose alpha somehow
        if stepsize == 1 % use McClain's rule
            if visited(thestate,xn) == 1
                alpha(thestate,xn) = alpha1;
            else
                alpha(thestate,xn) = alpha(thestate,xn)/(1 + alpha(thestate,xn) - alphabar);
            end    
        elseif stepsize == 2 % use harmonic rule
            alpha(thestate,xn) = 10/(10+visited(thestate,xn));
        elseif stepsize == 3 % use other harmonic rule
            alpha(thestate,xn) = 100/(100+visited(thestate,xn));
        elseif stepsize == 4 % use approximate OSA/BAKF
            if visited(thestate,xn) == 1
                alpha(thestate,xn) = alpha1;
            else
                varestimate = (deltabar(thestate,xn) - betabar(thestate,xn)^2)/(1+l(thestate,xn));            
                alpha(thestate,xn) = 1 - (varestimate/deltabar(thestate,xn));
            end            
        elseif stepsize == 5 % use our approximate rule
            if visited(thestate,xn) == 1
                alpha(thestate,xn) = alpha1;
            else
                %b = ((1-(1-gamma)*deltan(thestate,xn))^2)*cbar(thestate,xn)^2;
                %alpha(thestate,xn) = (b + (1-gamma)*lambda(thestate,xn)*sbar) / (b + sbar + ((1-gamma)^2)*lambda(thestate,xn)*sbar);
                b = ((1-(1-gamma)*deltan(thestate,xn))^2)*cbar^2;
                alpha(thestate,xn) = (b + (1-gamma)*lambda(thestate,xn)*sbar) / (b + sbar + ((1-gamma)^2)*lambda(thestate,xn)*sbar);
            end
        elseif stepsize == 6 % use IDBD
	     alpha(thestate,xn) = exp(dbd(thestate,xn));
            if alpha(thestate,xn) > 1.0
                alpha(thestate,xn) = 1.0;
            end
        end

        % now the updating step
        theapprox(thestate,xn) = (1-alpha(thestate,xn))*theapprox(thestate,xn) + alpha(thestate,xn)*vhat;

        % final updating
        if visited(thestate,xn) == 1
            deltan(thestate,xn) = alpha1;
            lambda(thestate,xn) = alpha1^2;
            l(thestate,xn) = alpha1^2;
        else
            deltan(thestate,xn) = alpha(thestate,xn) + (1 - (1-gamma)*alpha(thestate,xn))*deltan(thestate,xn);
            lambda(thestate,xn) = alpha(thestate,xn)^2 + ((1-(1-gamma)*alpha(thestate,xn))^2)*lambda(thestate,xn);
            l(thestate,xn) = alpha(thestate,xn)^2 + ((1-alpha(thestate,xn))^2)*l(thestate,xn);
        end

        % updating IDBD parameters
        dbd(thestate,xn) = dbd(thestate,xn) + theta*epshat*h(thestate,xn);
        h(thestate,xn) = (1-alpha(thestate,xn))*h(thestate,xn) + alpha(thestate,xn)*epshat;
        
        % choose next state
        visited(thestate,xn) = visited(thestate,xn) + 1;
        thestate = ceil(states*rand);

        if mod(n,500) == 0
           thetestVs = max(theapprox')';
           thenewmse = mean((thetestVs - V).^2);
           mserun = [mserun;thenewmse];

           % also calculate the value of the policy induced by theapprox
           pirun = zeros(states,1);
           Ppi = zeros(states,states);
           cpi = zeros(states,1);
           for kk = 1:1:states
               pirun(kk) = argmax(c(kk,:) + gamma*theapprox(kk,:));
               cpi(kk) = c(kk,pirun(kk));
               Ppi(kk,:) = P(kk,:,pirun(kk))';
           end
           thenewval = inv(eye(states) - gamma*Ppi)*cpi;
           policyvalrun = [policyvalrun;mean(thenewval)];
        end
    end
    % At the end of the inner loop, theapprox is the vector of final
    % value function approximations for sample path ii. We now need to
    % average it in with the previous observations.
    
    % First we compute the mean-squared error for this observation:
    % mserun = mean((theapprox - V).^2);
    
    % Finally we average it in with the other runs:
    mses = ((ii-1)/ii)*mses + (1/ii)*mserun;
    policyvals = ((ii-1)/ii)*policyvals + (1/ii)*policyvalrun;
end
